Dense gas is not enough: environmental variations in the star formation efficiency of dense molecular gas at 100pc scales in M51

It remains unclear what sets the efficiency with which molecular gas transforms into stars. Here we present a new VLA map of the spiral galaxy M51 in 33GHz radio continuum, an extinction-free tracer of star formation, at 3" scales (~100pc). We combined this map with interferometric PdBI/NOEMA observations of CO(1-0) and HCN(1-0) at matched resolution for three regions in M51 (central molecular ring, northern and southern spiral arm segments). While our measurements roughly fall on the well-known correlation between total infrared and HCN luminosity, bridging the gap between Galactic and extragalactic observations, we find systematic offsets from that relation for different dynamical environments probed in M51, e.g. the southern arm segment is more quiescent due to low star formation efficiency (SFE) of the dense gas, despite having a high dense gas fraction. Combining our results with measurements from the literature at 100pc scales, we find that the SFE of the dense gas and the dense gas fraction anti-correlate and correlate, respectively, with the local stellar mass surface density. This is consistent with previous kpc-scale studies. In addition, we find a significant anti-correlation between the SFE and velocity dispersion of the dense gas. Finally, we confirm that a correlation also holds between star formation rate surface density and the dense gas fraction, but it is not stronger than the correlation with dense gas surface density. Our results are hard to reconcile with models relying on a universal gas density threshold for star formation and suggest that turbulence and galactic dynamics play a major role in setting how efficiently dense gas converts into stars.

==> anc/tableA1.dat <==
#================================================================================
# Dense gas is not enough: environmental variations in the star formation 
# efficiency of dense molecular gas at 100pc scales in M51.
#    Querejeta M., Schinnerer E., Schruba A., Murphy E., Meidt S., Usero A., 
#    Leroy A. K., Pety J., Bigiel F., Chevance M., Faesi C. M., Gallagher M.,
#    García-Burillo S., Glover S. C. O., Hygate A. P. S., Jiménez-Donaire M. J.,
#    Kruijssen J. M. D., Momjian E., Rosolowsky E., Utomo D.
#    <Astron. Astrophys. accepted (2019)>
#    =2019arXiv190210437Q        (SIMBAD/NED BibCode)
#================================================================================
# ADC_Keywords: Galaxies, nearby ; Galaxies, radio ; Molecular clouds
# Keywords: galaxies: individual: NGC 5194 – galaxies: ISM – 
#          galaxies: star formation – galaxies: structure
#
#---------------------------------------------------------------------------
#-- Table A.1     (Querejeta+, 2019)
#--------------------------------------------------------------------------
# Results for 3" apertures in M51 centred on HCN peaks.
# Equinox=J2000
#-------------------------------------------------------------------------------
#     Label Format Unit            Explanations
#-------------------------------------------------------------------------------
#      name A12    ---             Region in M51 (north, ring, south)
#     RAdeg F9.4   deg             Right Ascenssion (J2000)
#     DEdeg F9.5   deg             Declination (J2000)
#   SigStar I10    Msun/pc2        Stellar Mass Surface Density
#  eSigStar I10    Msun/pc2        Uncertainty Stellar Mass Surf. Dens.
#       TIR F9.1   1e6 Lsun        Total Infrared Luminosity (TIR)
#      eTIR F9.1   1e6 Lsun        Uncertainty TIR
#    F33GHz F9.1   microJy         33 GHz Spectral Flux Density
#   eF33GHz F9.1   microJy         Uncertainty 33 GHz Flux Density
#     tfrac F9.1   percent         Thermal Fraction at 33 GHz
#    etfrac F9.1   percent         Uncertainty Thermal Frac. 33 GHz
#    SigSFR F9.2   Msun/Myr/pc2    Star Formation Rate Surf. Dens.
#   eSigSFR F9.2   Msun/Myr/pc2    Uncertainty SFR Surf. Dens.
#      IHCN F9.2   K.km/s          HCN(1-0) Intensity
#     eIHCN F9.2   K.km/s          Uncertainty HCN(1-0) Intensity
#       ICO F9.1   K.km/s          CO(1-0) Intensity
#      eICO F9.1   K.km/s          Uncertainty CO(1-0) Intensity
#    sigHCN F9.1   km/s            HCN(1-0) Velocity Dispersion
#   esigHCN F9.1   km/s            Uncertainty HCN(1-0) Vel. Disp.
#     sigCO F9.2   km/s            CO(1-0) Velocity Dispersion
#    esigCO F9.2   km/s            Uncertainty CO(1-0) Vel. Disp.
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
#     name        RAdeg        DEdeg       SigStar  eSigStar          TIR     eTIR       F33GHz  eF33GHz        tfrac   etfrac       SigSFR  eSigSFR         IHCN    eIHCN          ICO     eICO       sigHCN  esigHCN        sigCO   esigCO
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
  M51north     202.4564     47.21080           408       131         99.7     25.8        102.0      5.4         78.5      4.8         0.43     0.04         4.88     0.70        122.3     12.2         12.1      2.0        12.73     0.40
  M51north     202.4691     47.21020           432       134          8.7      2.3         10.6      4.4         23.1     25.3         0.01     0.02         2.92     0.59         66.1      6.6         11.0      2.7        11.08     0.66
  M51north     202.4627     47.21120           416       130         21.8      5.6         17.1      4.5         47.1     15.7         0.04     0.02         2.65     0.57         53.5      5.3         10.1      2.5         7.83     0.43
  M51north     202.4669     47.21200           383       124        139.1     36.0        140.1      6.2         92.3      1.9         0.69     0.04         3.68     0.66         83.6      8.4          7.8      1.5         9.22     0.39
  M51north     202.4676     47.21300           378       122         40.5     10.5         62.4      5.0         85.1      3.9         0.29     0.03         3.69     0.64         46.2      4.6         10.8      2.2         6.83     0.52
   M51ring     202.4642     47.20000          1686       509         56.6     14.6         95.8      5.1         69.8      6.6         0.36     0.04        12.15     1.32        209.5     20.9         16.7      1.0        14.29     0.29
   M51ring     202.4677     47.20020          1744       526         38.3      9.9         54.0      4.6         57.1      9.7         0.17     0.03         7.02     0.85        104.3     10.4         13.1      1.2         8.28     0.28
   M51ring     202.4682     47.20070          1324       401         50.9     13.2         59.0      4.6         61.2      8.8         0.19     0.03         7.35     0.91        118.7     11.9         14.5      1.4         9.86     0.33
   M51ring     202.4713     47.19100          2649       797         13.5      3.5          9.4      4.2         35.0     17.6         0.02     0.01         4.85     0.63         72.8      7.3         16.3      1.9         8.06     0.40
   M51ring     202.4718     47.19150          3129       941         17.3      4.5          4.3      4.2         42.1     17.2         0.01     0.01         5.40     0.69         58.2      5.8         15.1      1.6         7.82     0.45
   M51ring     202.4740     47.19230          3221       968         20.4      5.3         -5.0      4.2         47.9     17.1        -0.01     0.01         5.27     0.68         71.4      7.1         16.1      1.8        10.87     0.56
   M51ring     202.4736     47.19280          3825      1149         19.9      5.2         -5.8      4.2         58.7     14.2        -0.02     0.01         5.28     0.68         77.9      7.8         17.5      2.1        12.12     0.69
   M51ring     202.4591     47.19480           607       188         35.3      9.1         65.4      4.6         66.2      7.7         0.23     0.03         4.79     0.75        183.1     18.3         11.9      2.0        18.25     0.53
   M51ring     202.4728     47.19020          1712       516         29.9      7.7         28.4      4.3         47.8     12.8         0.07     0.02         6.22     0.81        115.4     11.5         14.2      1.5        10.65     0.32
   M51ring     202.4726     47.19080          2484       747         22.4      5.8         15.2      4.2         45.3     14.8         0.04     0.02         5.17     0.67         90.4      9.0         13.5      1.4         9.72     0.35
   M51ring     202.4760     47.19170          1816       547         18.3      4.7         17.0      4.2         54.4     11.8         0.05     0.02         4.60     0.62         64.0      6.4         20.1      2.9         9.65     0.46
   M51ring     202.4581     47.19180           815       249         55.0     14.2        136.7      5.8         83.3      3.7         0.61     0.04         7.41     1.09        177.4     17.7         16.6      2.6        14.34     0.35
   M51ring     202.4620     47.19870          1183       360         52.7     13.7         93.5      5.1         65.6      7.5         0.33     0.04         4.81     0.68        122.2     12.2         13.9      1.8        15.35     0.55
   M51ring     202.4659     47.19950          1624       491         35.0      9.1         55.8      4.6         68.0      7.4         0.20     0.03         6.28     0.79        110.3     11.0         11.5      1.1        10.86     0.40
  M51south     202.4613     47.18620           548       168         15.4      4.0         34.4      4.2         56.2     10.9         0.10     0.02         8.91     1.01        147.8     14.8         18.7      1.7        14.93     0.42
  M51south     202.4586     47.19040           790       242         37.8      9.8        105.2      5.2         70.5      6.5         0.40     0.04        16.80     1.87        221.6     22.2         20.0      1.7        15.09     0.29
  M51south     202.4667     47.18170           478       147         18.3      4.7         20.3      4.1         54.0     12.7         0.06     0.02         6.59     0.81        177.9     17.8         18.2      2.2        16.20     0.36
  M51south     202.4630     47.18510           397       123          3.8      1.0          5.2      4.1         20.6     23.6         0.01     0.01         5.64     0.71        144.8     14.5         18.4      2.4        15.81     0.43
  M51south     202.4593     47.18840           660       201         27.0      7.0         35.2      4.2         64.2      8.8         0.12     0.02         7.60     0.96         95.4      9.5         15.9      2.0        10.93     0.40
  M51south     202.4645     47.18360           440       136          4.0      1.0          3.4      4.1         42.3     18.3         0.01     0.01         3.91     0.54        124.6     12.5         19.3      3.2        13.99     0.40
  M51south     202.4686     47.18060           467       144         10.1      2.6         26.4      4.2         49.8     13.3         0.07     0.02         4.30     0.67        131.0     13.1         16.7      3.2        16.01     0.60
  M51south     202.4573     47.18860           632       192          4.9      1.3          4.7      4.1         23.0     21.7         0.01     0.01         5.03     0.82         46.9      4.7         19.0      4.0        12.80     1.32
---------------------------------------------------------------------

